Paradoxes in Leaky Microbial Trade

Microbes produce metabolic resources that are important for cell growth yet leak across membranes into the extracellular environment. Other microbes in the same environment can use these resources and adjust their own metabolic production accordingly---causing other resources to leak into the environment. The combined effect of these processes is an economy in which organismal growth and metabolic production are coupled to others in the community. We propose a model for the co-evolving dynamics of metabolite concentrations, production regulation, and population frequencies for the case of two cell types, each requiring and capable of producing two metabolites. In this model, beneficial trade relations emerge without any coordination, via individual-level production decisions that maximize each cell's growth rate given its perceived environment. As we vary production parameters of the model, we encounter three paradoxical behaviors, where a change that should intuitively benefit some cell type, actually harms it. (1) If a cell type is more efficient than its counterpart at producing a metabolite and becomes even more efficient, its frequency in the population can decrease. (2) If a cell type is less efficient than its counterpart at producing a metabolite but becomes less inefficient, the growth rate of the population can decrease. (3) Finally, if a cell type controls its counterpart's production decisions so as to maximize its own growth rate, the ultimate growth rate it achieves can be lower than if the two cell types each maximized their own growth. These three paradoxes highlight the complex and counter-intuitive dynamics that emerge in simple microbial economies.

==> nash_all.py <==
from trade import *
lx = np.arange(0,4.0,0.040)
dd = 3.
cc = 1.
mm = 0.05
kk = 1.
dat = np.array( [[ findEquilibriumFrequency(dd,linPF(cc,cc),linPF(cc*np.exp(lx[i]),cc*np.exp(-lx[j])),prodGF(1,1,kk), prodDGF(1,1,kk), prodGF(1,1,kk), prodDGF(1,1,kk), mm, 1, 1, 1, 1) for j in range(len(lx))] for i in range(len(lx)) ] )
a,b,c=dat.shape
np.savetxt("nashx_d"+str(dd)+'m'+str(mm)+"_all.dat",dat.reshape((a,b*c)))


==> trade.py <==
import numpy as np
import scipy.optimize as so
import scipy.integrate as si

def equilibriumConcentrations(beta,n,pA,pB,mu,A2,B2,growthrate_function,growthrate_deriv,sA,sB):
    '''computes the steady-state concentration of A and B in cells of type 1 given the concentration in cells of type 2
    and production rates in cells of type 1'''
    def func(AB):
        A1,B1=AB
        g = growthrate_function(A1,B1)
        q1 = beta*(1-n)*(A2-A1)+pA-mu*A1 - sA*g
        q2 = beta*(1-n)*(B2-B1)+pB-mu*B1 - sB*g
        return np.array((q1,q2))
    def funcprime(AB):
        A1,B1=AB
        dgdA,dgdB = growthrate_deriv(A1,B1)
        q1A = beta*(1-n)*(-1)-mu - sA*dgdA
        q1B = -sA*dgdB
        q2A = -sB*dgdA
        q2B = beta*(1-n)*(-1)-mu - sB*dgdB
        return np.array(((q1A,q1B),(q2A,q2B)))
    x0 = np.array(((pA+A2*beta*(1-n))/(mu+beta*(1-n)),(pB+B2*beta*(1-n))/(mu+beta*(1-n))))
    return so.fsolve(func,x0,fprime=funcprime)

def singleEquilibriumConcentrations(beta,n,pA,pB,mu,A1,B1,A2,B2,growthrate_function,growthrate_deriv,sA,sB):
    '''computes the steady-state concentration of A and B in a cell type of negligible frequency given the concentration in cells of type 1 and 2
    and production rates in this cell type'''
    def func(AB):
        A,B=AB
        g = growthrate_function(A,B)
        q1 = beta*((1-n)*A2+n*A1-A)+pA-mu*A - sA*g
        q2 = beta*((1-n)*B2+n*B1-B)+pB-mu*B - sB*g
        return np.array((q1,q2))
    def funcprime(AB):
        A,B=AB
        dgdA,dgdB = growthrate_deriv(A,B)
        q1A = -beta-mu - sA*dgdA
        q1B = -sA*dgdB
        q2A = -sB*dgdA
        q2B = -beta-mu - sB*dgdB
        return np.array(((q1A,q1B),(q2A,q2B)))
    x0 = np.array(((pA+A2*beta*(1-n))/(mu+beta*(1-n)),(pB+B2*beta*(1-n))/(mu+beta*(1-n))))
    return so.fsolve(func,x0,fprime=funcprime)

def multiEquilibtiumConcentrations(beta,ns,pAs,pBs,mu,gr,dgr,sAs,sBs,m):
    '''computes the steady-state concentration of A and B in all cell types given the production rates in all cell types, for an arbitrary number of cell types'''
    def func(ABs):
        As = ABs[:m]
        Bs = ABs[m:]
        gs = gr(As,Bs)
        qA = np.sum(beta*ns*As)*np.ones(m) - (mu+beta)*As + pAs - sAs*gs
        qB = np.sum(beta*ns*Bs)*np.ones(m) - (mu+beta)*Bs + pBs - sBs*gs
        return np.hstack((qA,qB))
    def funcprime(ABs):
        As = ABs[:m]
        Bs = ABs[m:]
        dgs = dgr(As,Bs)
        qAAdiag = (-mu-beta)*np.ones(m)-sAs*dgs[:,0]
        qBBdiag = (-mu-beta)*np.ones(m)-sBs*dgs[:,1]
        qABdiag = -sAs*dgs[:,1]
        qBAdiag = -sBs*dgs[:,0]
        qAA = np.diag(qAAdiag) + beta*ns[np.newaxis,:]
        qBB = np.diag(qBBdiag) + beta*ns[np.newaxis,:]
        return np.vstack((np.hstack((qAA,np.diag(qABdiag))),np.hstack((np.diag(qBAdiag),qBB))))
    x0 = np.ones(2*m)
    return so.fsolve(func,x0,fprime=funcprime)

def doubleEquilibriumConcentrations(beta,n,pA1,pB1,pA2,pB2,mu,growth1,dgrowth1,growth2,dgrowth2,sA1,sB1,sA2,sB2):
    '''computes the steady-state concentration of A and B in all cell types given the production rates in all cell types, when there are 2 cell types'''
    def func(ABAB):
        A1,B1,A2,B2=np.abs(ABAB)
        g1 = growth1(A1,B1)
        g2 = growth2(A2,B2)
        qA1 = beta*(1-n)*(A2-A1)+pA1-mu*A1 - sA1*g1
        qB1 = beta*(1-n)*(B2-B1)+pB1-mu*B1 - sB1*g1
        qA2 = beta*(n)*(A1-A2)+pA2-mu*A2 - sA2*g2
        qB2 = beta*(n)*(B1-B2)+pB2-mu*B2 - sB2*g2
        return np.array((qA1,qB1,qA2,qB2))
    def funcprime(ABAB):
        A1,B1,A2,B2=np.abs(ABAB)
        sg = np.sign(ABAB)
        dgdA1,dgdB1 = dgrowth1(A1,B1)
        dgdA2,dgdB2 = dgrowth2(A2,B2)
        qA1A1 = beta*(1-n)*(-1)-mu - sA1*dgdA1
        qA1B1 = -sA1*dgdB1
        qA1A2 = -beta*(1-n)*(-1)
        qA1B2 = 0
        qB1A1 = -sB1*dgdA1
        qB1B1 = beta*(1-n)*(-1)-mu - sB1*dgdB1
        qB1A2 = 0
        qB1B2 = -beta*(1-n)*(-1)
        qA2A2 = beta*(n)*(-1)-mu - sA2*dgdA2
        qA2B2 = -sA2*dgdB2
        qA2A1 = -beta*(n)*(-1)
        qA2B1 = 0
        qB2A2 = -sB2*dgdA2
        qB2B2 = beta*(n)*(-1)-mu - sB2*dgdB2
        qB2A1 = 0
        qB2B1 = -beta*(n)*(-1)
        return np.array(((qA1A1,qA1B1,qA1A2,qA1B2),(qB1A1,qB1B1,qB1A2,qB1B2),(qA2A1,qA2B1,qA2A2,qA2B2),(qB2A1,qB2B1,qB2A2,qB2B2)))*sg[:,np.newaxis]
    mm = np.linalg.inv(np.array([[-beta*(1-n)-mu,beta*(1-n)],[beta*n,-beta*n-mu]]))
    AA = np.dot(mm,[pA1,pA2])
    BB = np.dot(mm,[pB1,pB2])
    x0 = np.array([AA[0],BB[0],AA[1],BB[1]])
    return np.abs(so.fsolve(func,x0,fprime=funcprime))

def heuristicGlobalOpt(beta,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2,x1,x2):
    '''computes the steady-state concentration of A and B in the two cell types given complete specialization in production'''
    u2 = np.array((1,-1))
    f2 = lambda n: (doubleEquilibriumConcentrations(beta,n,production1(x1)[0],production1(x1)[1],production2(x2)[0],production2(x2)[1],mu,growth1,dgrowth1,growth2,dgrowth2,sA1,sB1,sA2,sB2).reshape((2,2)).prod(axis=1)*u2).sum()
    nx = so.brentq(f2,0.,1.)
    q = doubleEquilibriumConcentrations(beta,nx,production1(x1)[0],production1(x1)[1],production2(x2)[0],production2(x2)[1],mu,growth1,dgrowth1,growth2,dgrowth2,sA1,sB1,sA2,sB2)
    g1 = growth1(q[0],q[1])
    g2 = growth1(q[2],q[3])
    return np.array((nx,x1,x2,q[0],q[1],q[2],q[3],g1,g2))

def singleOptimalConcentrations(beta,n,production_function,growthrate_function,growthrate_deriv,mu,A1,B1,A2,B2,sA,sB,returnfunc=False):
    '''computes the optimal (max growth) steady-state concentration of A and B in a cell type of negligible frequency given the concentration in cells of type 1 and 2'''
    def func(x):
        pA,pB = production_function(x)
        A,B = singleEquilibriumConcentrations(beta,n,pA,pB,mu,A1,B1,A2,B2,growthrate_function,growthrate_deriv,sA,sB)
        return -growthrate_function(A,B)
    if returnfunc:
        return func
    xo = so.fminbound(func,0.,1.)
    if (func(1.)<func(xo)):
        xo = 1.
    if (func(0.)<func(xo)):
        xo = 0.
    pAo,pBo = production_function(xo)
    A, B = singleEquilibriumConcentrations(beta,n,pAo,pBo,mu,A1,B1,A2,B2,growthrate_function,growthrate_deriv,sA,sB)
    A, B = np.max((A,0)),np.max((B,0))
    return xo,A,B,growthrate_function(A,B)

def optimalConcentrations(beta,n,production_function,growthrate_function,growthrate_deriv,mu,A2,B2,sA,sB,returnfunc=False):
    '''computes the optimal (max growth) steady-state concentration of A and B in cells of type 1 given the concentration in cells of type 2'''
    def func(x):
        pA,pB = production_function(x)
        A1,B1 = equilibriumConcentrations(beta,n,pA,pB,mu,A2,B2,growthrate_function,growthrate_deriv,sA,sB)
        return -growthrate_function(A1,B1)
    if returnfunc:
        return func
    xo = so.fminbound(func,0.,1.)
    if (func(1.)<func(xo)):
        xo = 1.
    if (func(0.)<func(xo)):
        xo = 0.
    pAo,pBo = production_function(xo)
    A, B = equilibriumConcentrations(beta,n,pAo,pBo,mu,A2,B2,growthrate_function,growthrate_deriv,sA,sB)
    A, B = np.max((A,0)),np.max((B,0))
    return xo,A,B,growthrate_function(A,B)

def soloStrategy(production1,growth1,dgrowth1,mu,sA1,sB1):
    '''computes the optimal (max growth) steady-state concentration of A and B in cells of type 1 in isolation'''
    return optimalConcentrations(0,1,production1,growth1,dgrowth1,mu,0,0,sA1,sB1)

def findEquilibriumStrategy(beta,n,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2,x0=np.ones(4)):
    '''find the Nash equilibrium strategy at a fixed relative frequency'''
    def func(ABAB):
        A1,B1,A2,B2 = ABAB
        x1,A1x,B1x,g1 = optimalConcentrations(beta,n,production1,growth1,dgrowth1,mu,A2,B2,sA1,sB1)
        x2,A2x,B2x,g2 = optimalConcentrations(beta,1-n,production2,growth2,dgrowth2,mu,A1,B1,sA2,sB2)
        return np.array((A1x-A1,B1x-B1,A2x-A2,B2x-B2))
    A1,B1,A2,B2 = x0
    for i in range(5):
        x1,A1,B1,g1 = optimalConcentrations(beta,n,production1,growth1,dgrowth1,mu,A2,B2,sA1,sB1)
        x2,A2,B2,g2 = optimalConcentrations(beta,1-n,production2,growth2,dgrowth2,mu,A1,B1,sA2,sB2)
    A1,B1,A2,B2 = so.fsolve(func,np.array((A1,B1,A2,B2)))
    x1,A1x,B1x,g1 = optimalConcentrations(beta,n,production1,growth1,dgrowth1,mu,A2,B2,sA1,sB1)
    x2,A2x,B2x,g2 = optimalConcentrations(beta,1-n,production2,growth2,dgrowth2,mu,A1,B1,sA2,sB2)
    return x1,x2,A1,B1,A2,B2,g1,g2

def dDyn(xxn,time,scale,beta,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2):
    '''integrate coupled ODEs that describe population dynamics with slow adaptation'''
    x1,x2,n = xxn
    pA1, pB1 = production1(x1)
    pA2, pB2 = production2(x2)
    A1,B1,A2,B2 = doubleEquilibriumConcentrations(beta,n,pA1,pB1,pA2,pB2,mu,growth1,dgrowth1,growth2,dgrowth2,sA1,sB1,sA2,sB2)
    xx1,A1x,B1x,g1 = optimalConcentrations(beta,n,production1,growth1,dgrowth1,mu,A2,B2,sA1,sB1)
    xx2,A2x,B2x,g2 = optimalConcentrations(beta,1-n,production2,growth2,dgrowth2,mu,A1,B1,sA2,sB2)
    return (xx1-x1,xx2-x2,scale*(g1-g2)*n*(1.-n))

def findEquilibriumFrequency(beta,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2,returnfunc=False):
    '''find the frequency at which the Nash equilibtium strategy gives equal growth rates (or at which a zero-freq type has lower growth)'''
    x0 = np.array(findEquilibriumStrategy(beta,0.5,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2))[2:6]
    def func(n):
        x1,x2,A1,B1,A2,B2,g1,g2 = findEquilibriumStrategy(beta,n,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2,x0)
        return g1 - g2
    if returnfunc:
        def func(n):
            x1,x2,A1,B1,A2,B2,g1,g2 = findEquilibriumStrategy(beta,n,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2,x0)
            return x1,x2,g1,g2
        return func
    if func(1.) > 0.:
        n0=1.
    elif func(0.) < 0.:
        n0=0.
    else:
        n0=so.brentq(func,0.,1.)
    x1,x2,A1,B1,A2,B2,g1,g2 = findEquilibriumStrategy(beta,n0,production1,production2,growth1,dgrowth1,growth2,dgrowth2,mu,sA1,sB1,sA2,sB2,x0)
    return n0,x1,x2,A1,B1,A2,B2,g1,g2

def linPF(cA,cB):
    return lambda x: (x/cA, (1.-x)/cB)

def specPF1(a):
    return lambda x:(x**a, (2.-x)**a)

def specPF2(a):
    return lambda x:((2.-x)**a, x**a)

def prodGF(sA,sB,k):
    return lambda A, B: k*(A**sA)*(B**sB)

def prodDGF(sA,sB,k):
    return lambda A, B: (k*sA*(A**(sA-1))*(B**sB),k*sB*(A**sA)*(B**(sB-1)))

